A Bijection for Domino Tilings of the M\"obius Band

A domino tiling of a rectangular board with an even number of rows and an even number of columns is also a tiling of the M\"obius band obtained by gluing two opposite borders of the board with a half-twist. The band has more tilings, because a domino may cross the seam. Florescu, Morar, Perkinson, Salter, and Xu showed that the number of tilings of the band equals a weighted count of the tilings of the rectangle, in which the weight of each tiling is a power of two, and they asked for a bijective proof. We give one. The tilings of the band are partitioned into classes, each class contains exactly one tiling of the rectangle, and the size of the class is the weight of that tiling. Combined with their evaluation of the weighted count, the bijection proves the Lu-Wu product formula for the number of tilings of the band without Pfaffians.

==> anc/README.txt <==
Code for the article "A bijection for domino tilings of the Moebius band"
by David Perkinson.

Files

  moebius_bijection.py   the program
  output.txt             what it prints when run with no arguments

What the program does

For a board with 2m rows and 2n columns, the program lists every tiling S of the
Moebius board.  For each one it forms the companion S* and the seam cycles of S, and
it checks the following statements of the article.

  Lemma 2          the reflection carries dominoes to dominoes and exchanges h_b
                   with s_b
  Lemma 5          the reflection reverses each seam cycle, which meets the last
                   column in exactly two cells
  Lemma 6          a tiling uses as many seam dominoes s_b with b even as with b odd
  Lemma 9          every seam cycle pairs an even row with an odd row, and the two
                   rows have the same type
  Proposition 3    each seam cycle contains exactly two seam dominoes, there are
                   |B(S)|/2 seam cycles, and a shift does not change the seam cycles
  Proposition 10   every shift class contains exactly one ordinary tiling, and the
                   seam cycles of an ordinary tiling contain exactly one marked
                   domino each
  Theorem 11       the map Phi is a bijection
  Corollary 12     the number of Moebius tilings is the sum of 2^k(T)

It also compares the number of Moebius tilings with the product formula of Lu and Wu.
Each check is an assertion in the program, with a comment naming the statement.  The
program does not check Lemma 8, which is used only to prove Lemma 9.

Running it

  python3 moebius_bijection.py          every board listed in output.txt
  python3 moebius_bijection.py 6 4      the board with 6 rows and 4 columns

Python 3 is needed, and nothing else.  The full run takes about 45 seconds on a
laptop.  The largest board in it has 8 rows, 6 columns and 603,126 Moebius tilings.
The columns of the output are the number of ordinary tilings, the number of Moebius
tilings, and the total number of seam cycles of the Moebius tilings.


==> anc/moebius_bijection.py <==
#!/usr/bin/env python3
"""Exhaustive check of the article

    D. Perkinson, "A bijection for domino tilings of the Moebius band".

For a board with 2m rows and 2n columns, the program lists every tiling S of the
Moebius board and checks the statements of the article that are named in the comments
below: Lemmas 2, 5, 6 and 9, Propositions 3 and 10, Theorem 11 and Corollary 12.
Every check is an assertion, so the program stops with an error if a statement fails.

Usage:
    python3 moebius_bijection.py              all boards in the list BOARDS
    python3 moebius_bijection.py 6 4          the board with 6 rows and 4 columns

Only the Python standard library is needed.

Notation, as in the article.  Rows are numbered 1..2m from the top and columns 1..2n
from the left.  The row glued to row r at the seam is bar r = 2m+1-r.  The seam domino
s_b covers (b,2n) and (bar b,1).  The horizontal domino h_b covers (b,2n-1) and (b,2n).
A tiling is stored as a list S in which S[x] is the cell covered by the same domino as
the cell x.
"""
import sys
from itertools import combinations
from math import cos, pi

BOARDS = [(2, 2), (4, 2), (6, 2), (8, 2), (10, 2), (2, 4), (2, 6), (2, 8), (2, 10),
          (4, 4), (4, 6), (6, 4), (4, 8), (8, 4), (6, 6), (4, 10), (10, 4),
          (6, 8), (8, 6)]


def subsets(items):
    for size in range(len(items) + 1):
        yield from combinations(items, size)


def check_board(rows, cols):
    """rows = 2m, cols = 2n.  Returns (ordinary tilings, Moebius tilings, seam cycles)."""
    assert rows % 2 == 0 and cols % 2 == 0
    ncells = rows * cols

    def cell(r, c):                     # r and c are numbered from 1, as in the article
        return (r - 1) * cols + (c - 1)

    def bar(r):
        return rows + 1 - r

    all_rows = range(1, rows + 1)
    row_of = [x // cols + 1 for x in range(ncells)]
    last = {b: cell(b, cols) for b in all_rows}             # the cell (b,2n)
    h_cell = {b: cell(b, cols - 1) for b in all_rows}       # h_b covers it and (b,2n)
    s_cell = {b: cell(bar(b), 1) for b in all_rows}         # s_b covers it and (b,2n)

    # The graph of the Moebius board: the dominoes of the rectangle, then the seam
    # dominoes.
    adj = [[] for _ in range(ncells)]
    for r in all_rows:
        for c in range(1, cols + 1):
            if c < cols:
                adj[cell(r, c)].append(cell(r, c + 1))
                adj[cell(r, c + 1)].append(cell(r, c))
            if r < rows:
                adj[cell(r, c)].append(cell(r + 1, c))
                adj[cell(r + 1, c)].append(cell(r, c))
    seam_partner = [-1] * ncells
    for b in all_rows:
        adj[last[b]].append(s_cell[b])
        adj[s_cell[b]].append(last[b])
        seam_partner[last[b]] = s_cell[b]
        seam_partner[s_cell[b]] = last[b]
    adjset = [frozenset(a) for a in adj]
    assert all(len(adjset[x]) == len(adj[x]) for x in range(ncells))    # no double edge

    # The reflection tau of equation (3): tau(r,c) = (bar r, 2n-c) for c < 2n, and
    # tau fixes the last column.
    tau = [0] * ncells
    for r in all_rows:
        for c in range(1, cols + 1):
            tau[cell(r, c)] = cell(r, c) if c == cols else cell(bar(r), cols - c)

    # Lemma 2.  tau carries every domino to a domino, and it exchanges h_b with s_b.
    for x in range(ncells):
        assert tau[tau[x]] == x
        for y in adj[x]:
            assert tau[y] in adjset[tau[x]]
    for b in all_rows:
        assert tau[last[b]] == last[b] and tau[h_cell[b]] == s_cell[b]

    def row_type(S, b):
        y = S[last[b]]
        return "h" if y == h_cell[b] else "s" if y == s_cell[b] else None

    def is_ordinary(S):
        return all(S[last[b]] != s_cell[b] for b in all_rows)

    def is_tiling(S):
        return all(S[x] in adjset[x] and S[S[x]] == x for x in range(ncells))

    def companion(S):                   # S* = tau(S)
        return [tau[S[tau[x]]] for x in range(ncells)]

    def shift(S, Sstar, cycles):        # the symmetric difference of S and the cycles
        U = list(S)
        for C in cycles:
            for x in C:
                U[x] = Sstar[x]
        return U

    count = {"ordinary": 0, "moebius": 0, "cycles": 0, "pairs": 0}
    images = set()                      # the tilings Phi(T,M)

    def check_tiling(S):
        count["moebius"] += 1
        ordinary = is_ordinary(S)
        Sstar = companion(S)
        B = [b for b in all_rows if row_type(S, b)]
        assert len(B) % 2 == 0

        # Lemma 6.  As many seam dominoes s_b with b even as with b odd.
        seam_rows = [b for b in B if row_type(S, b) == "s"]
        assert 2 * sum(b % 2 for b in seam_rows) == len(seam_rows)

        # The seam cycles of S, each as the list x_0, x_1, ... of its cells in order
        # round the cycle, starting in the last column.  By Lemma 1 they are disjoint.
        cycles, pair = [], {}
        on_cycle = set()
        for b in B:
            x0 = last[b]
            if x0 in on_cycle:
                continue
            C, x, in_S = [x0], x0, True
            while True:
                x = S[x] if in_S else Sstar[x]
                in_S = not in_S
                if x == x0:
                    break
                C.append(x)
            L = len(C)
            assert L == len(set(C)) and not on_cycle & set(C)
            on_cycle.update(C)

            # Lemma 5.  L is even, tau(x_i) = x_{-i}, and the cells of C in the last
            # column are x_0 and x_{L/2}.
            assert L % 2 == 0
            assert all(tau[C[i]] == C[-i % L] for i in range(L))
            b2 = row_of[C[L // 2]]
            assert [x for x in C if tau[x] == x] == [x0, last[b2]]

            # Proposition 3.  C contains exactly two seam dominoes.
            assert sum(seam_partner[C[i]] == C[(i + 1) % L] for i in range(L)) == 2

            # Lemma 9.  C pairs an even row with an odd row, and the two rows have the
            # same type.
            assert (b + b2) % 2 == 1
            assert row_type(S, b) == row_type(S, b2)

            # Proposition 3.  The tiling obtained by shifting S along C has the same
            # seam cycles as S: it differs from its companion along the same cycles.
            U = shift(S, Sstar, [C])
            Ustar = companion(U)
            inC = set(C)
            assert all(Ustar[x] == (S[x] if x in inC else Sstar[x])
                       for x in range(ncells))

            pair[len(cycles)] = (b, b2)
            cycles.append(C)

        # Proposition 3.  S has exactly |B(S)|/2 seam cycles.
        assert 2 * len(cycles) == len(B)
        assert on_cycle >= {last[b] for b in B}
        count["cycles"] += len(cycles)

        # Proposition 10.  The shift class of S contains exactly one ordinary tiling.
        # The class consists of the shifts of S along the sets of its seam cycles.
        assert sum(is_ordinary(shift(S, Sstar, chosen))
                   for chosen in subsets(cycles)) == 1

        if not ordinary:
            return
        count["ordinary"] += 1

        # Proposition 10.  Every marked domino of an ordinary tiling lies on a seam
        # cycle, and every seam cycle contains exactly one marked domino.  Here h_b is
        # marked when b is even, and it lies on the cycle whose pair of rows contains b.
        marked = [b for b in B if b % 2 == 0]
        cycle_of = {}
        for i, (b, b2) in pair.items():
            on_it = [a for a in (b, b2) if a % 2 == 0]
            assert len(on_it) == 1
            cycle_of[on_it[0]] = cycles[i]
        assert sorted(cycle_of) == marked

        # Theorem 11.  Phi(T,M) is the shift of T along the cycles C_d for d in M.
        for M in subsets(marked):
            image = shift(S, Sstar, [cycle_of[b] for b in M])
            assert is_tiling(image)
            images.add(bytes(image))
            count["pairs"] += 1

    # List the perfect matchings of the graph of the Moebius board.
    order = [cell(r, c) for c in range(1, cols + 1) for r in all_rows]
    S = [-1] * ncells

    def extend(i):
        while i < ncells and S[order[i]] >= 0:
            i += 1
        if i == ncells:
            check_tiling(S)
            return
        x = order[i]
        for y in adj[x]:
            if S[y] < 0:
                S[x], S[y] = y, x
                extend(i + 1)
                S[x] = S[y] = -1
    extend(0)

    # Theorem 11.  The pairs (T,M) have distinct images, every image is a Moebius
    # tiling, and there are as many images as Moebius tilings.  So Phi is a bijection.
    # Corollary 12.  The number of pairs is the sum of 2^k(T).
    assert len(images) == count["pairs"] == count["moebius"]

    # The product formula (1) of Lu and Wu, as a check of the enumeration.
    product = 1.0
    for r in all_rows:
        for c in range(1, cols + 1):
            product *= (4 * cos(r * pi / (rows + 1)) ** 2
                        + 4 * cos((2 * c - 1) * pi / (2 * cols)) ** 2) ** 0.25
    assert round(product) == count["moebius"] and abs(product - round(product)) < 1e-3

    return count["ordinary"], count["moebius"], count["cycles"]


def main():
    sys.setrecursionlimit(10000)
    boards = BOARDS
    if len(sys.argv) == 3:
        boards = [(int(sys.argv[1]), int(sys.argv[2]))]
    print("  board   ordinary    Moebius   seam cycles")
    for rows, cols in boards:
        ordinary, moebius, cycles = check_board(rows, cols)
        print(f"{rows:3d} x {cols:<2d} {ordinary:10d} {moebius:10d} {cycles:13d}"
              "   all checks pass", flush=True)


if __name__ == "__main__":
    main()


==> anc/output.txt <==
  board   ordinary    Moebius   seam cycles
  2 x 2           2          3             2   all checks pass
  4 x 2           5         11            14   all checks pass
  6 x 2          13         41            76   all checks pass
  8 x 2          34        153           372   all checks pass
 10 x 2          89        571          1718   all checks pass
  2 x 4           5          7             4   all checks pass
  2 x 6          13         18            10   all checks pass
  2 x 8          34         47            26   all checks pass
  2 x 10         89        123            68   all checks pass
  4 x 4          36         71            80   all checks pass
  4 x 6         281        539           588   all checks pass
  6 x 4         281        769          1276   all checks pass
  4 x 8        2245       4271          4614   all checks pass
  8 x 4        2245       8449         18436   all checks pass
  6 x 6        6728      17753         28654   all checks pass
  4 x 10      18061      34276         36920   all checks pass
 10 x 4       18061      93127        251576   all checks pass
  6 x 8      167089     434657        694056   all checks pass
  8 x 6      167089     603126       1284714   all checks pass

